Volumetric Objectives for Multi-Robot Exploration of Three-Dimensional Environments

Volumetric objectives for exploration and perception tasks seek to capture a sense of value (or reward) for hypothetical observations at one or more camera views for robots operating in unknown environments. For example, a volumetric objective may reward robots proportionally to the expected volume of unknown space to be observed. We identify connections between existing information-theoretic and coverage objectives in terms of expected coverage, particularly that mutual information without noise is a special case of expected coverage. Likewise, we provide the first comparison, of which we are aware, between information-based approximations and coverage objectives for exploration, and we find, perhaps surprisingly, that coverage objectives can significantly outperform information-based objectives in practice. Additionally, the analysis for information and coverage objectives demonstrates that Randomized Sequential Partitions -- a method for efficient distributed sensor planning -- applies for both classes of objectives, and we provide simulation results in a variety of environments for as many as 32 robots.

==> pack_arxiv.sh <==
#!/bin/bash

TEX=paper-icra21-mc.tex
OUT=paper-icra21-mc.tar.gz

git archive --format=tar.gz -o $OUT feature/arxiv

mkdir build
rm -r ./build/*

cd build
tar -xvf ../$OUT

pdflatex $TEX
pdflatex $TEX
pdflatex $TEX

